Inspectorch: Efficient rare event exploration in solar observations

The Sun is observed in unprecedented detail, enabling studies of its activity on very small spatiotemporal scales. However, the large volume of data collected by our telescopes cannot be fully analyzed with conventional methods. Popular machine learning methods identify general trends from observations, but tend to overlook unusual events due to their low frequency of occurrence. We study the applicability of unsupervised probabilistic methods to efficiently identify rare events in multidimensional solar observations and optimize our computational resources to the study of these extreme phenomena. We introduce Inspectorch, an open-source framework that utilizes flow-based models: flexible density estimators capable of learning the multidimensional distribution of solar observations. Once optimized, it assigns a probability to each sample, allowing us to identify unusual events. We apply this approach by applying it to observations from the Hinode Spectro-Polarimeter, the Interface Region Imaging Spectrograph, the Microlensed Hyperspectral Imager at Swedish 1-m Solar Telescope, the Atmospheric Imaging Assembly on board the Solar Dynamics Observatory and the Extreme Ultraviolet Imager on board Solar Orbiter. We find that the algorithm assigns consistently lower probabilities to spectra that exhibit unusual features. For example, it identifies profiles with very strong Doppler shifts, uncommon broadening, and temporal dynamics associated with small-scale reconnection events, among others. As a result, Inspectorch demonstrates that density estimation using flow-based models offers a powerful approach to identifying rare events in large solar datasets. The resulting probabilistic anomaly scores allow computational resources to be focused on the most informative and physically relevant events. We make our Python package publicly available at https://github.com/cdiazbas/inspectorch.

==> figures/sketch.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
from matplotlib.patches import FancyArrowPatch, Circle, FancyBboxPatch

# ==========================================
#               CONFIGURATION
# ==========================================

# --- Layout ---
ZOOM = 0.6
FIG_SIZE = (16 * ZOOM, 4.75 * ZOOM)

# --- Fonts & Style ---
FONT_FAMILY = 'serif'
MATH_FONT = 'cm'
AXIS_LINEWIDTH = 1.5

# --- Transparency (Alpha) ---
# [Base, Intermediate, Target]
ALPHAS = [0.5, 0.5, 0.5]

# --- Colors (Gray -> Orange Gradient) ---
# Start (z0): Neutral Gray
C_START_LINE = '#999999'
C_START_FILL = '#D9D9D9' # Darker gray for visibility

# Intermediate (zi): Warm Gray / Muted Orange
C_MID_LINE = '#C4A484' 
C_MID_FILL = '#E6DAC3' # Visible beige

# Target (x): Vibrant Orange
C_END_LINE = '#E69F00'
C_END_FILL = '#FFD180' # Visible light orange

# Edge color common
C_EDGE = '#333333'

# --- Customization Options ---
# 1. Text Weight: 'normal', 'bold', 'heavy'
TEXT_WEIGHT = 'bold' 

# 2. Node Fill Option
# Options: True (White), False (Transparent), 'match_edge' (Use same color as edge)
FILL_NODES = 'match_edge'
NODE_FILL_ALPHA = 0.5  # Transparency for node fill
COLOR_NODE_FILL = '#FFFFFF' 
COLOR_NODE_EDGE = C_EDGE

# 3. Arrow Label Height
# Y-coordinate for function labels (f_i) above arrows. (Nodes/Arrows are at y=1.0)
ARROW_LABEL_HEIGHT = 1.7

# ==========================================
#           END CONFIGURATION
# ==========================================


# --- PROFESSIONAL STYLE CONFIGURATION ---
plt.rcParams.update({
    'font.family': FONT_FAMILY,
    'font.weight': TEXT_WEIGHT,      # Global weight
    'axes.labelweight': TEXT_WEIGHT, # Axis labels
    'mathtext.fontset': MATH_FONT,  # LaTeX style math
    # For LaTeX math to be bold, we often need 'mathtext.bf' or similar
    # But setting font.weight usually helps with non-math text.

    'axes.linewidth': AXIS_LINEWIDTH,
    'xtick.major.width': 0,    # Hide ticks for clean sketch look
    'ytick.major.width': 0,
    'xtick.labelsize': 0,
    'ytick.labelsize': 0,
    'figure.facecolor': 'white',
    # 'mathtext.fontset': 'cm',
    # 'mathtext.default': 'regular',
    # 'mathtext.bf': 'cm:bold'
    # 'mathtext.fontset': 'stix'
    # 'text.usetex': True, # Uncomment if you have local LaTeX installed
    'text.usetex': True,
    'font.family': 'serif',
    'text.latex.preamble': r'\usepackage[T1]{fontenc}\usepackage{newcent} \boldmath',
})




# --- Data Generation (Restoring Original Logic) ---
x = np.linspace(-4, 4, 500)

def gaussian(x, mu, sigma):
    return np.exp(-0.5 * ((x - mu) / sigma)**2)

# p(z0): Simple Gaussian
y_z0 = 0.9*gaussian(x, 0, 1.0)

# p(zi): Bimodal
y_zi = 0.5 * gaussian(x, -1.2, 0.6) + 0.85 * gaussian(x, 1.0, 0.8)

# p(x): Complex Multimodal
y_theta = 0.4 * gaussian(x, -2.0, 0.5) + 0.9 * gaussian(x, 0.5, 0.6) + 0.5 * gaussian(x, 2.2, 0.4)


# --- Plotting (Restoring Original Layout) ---
fig = plt.figure(figsize=FIG_SIZE)
# Adjusted height ratios for better balance
gs = fig.add_gridspec(2, 3, height_ratios=[1.0, 1.2], hspace=0.2)

# === ROW 1: FLOW DIAGRAM ===
ax_nodes = fig.add_subplot(gs[0, :])
ax_nodes.axis('off')
ax_nodes.set_xlim(0, 12)
ax_nodes.set_ylim(0.3, 1.85)

# Helper: Draw Node
def draw_node(x, label, color_edge=COLOR_NODE_EDGE, color_fill=None, is_rect=False):
    # Determine Fill Color
    if color_fill:
        fc = mpl.colors.to_rgba(color_fill, alpha=NODE_FILL_ALPHA)
    elif FILL_NODES == 'match_edge':
        fc = mpl.colors.to_rgba(color_edge, alpha=NODE_FILL_ALPHA)
    elif FILL_NODES:
        fc = mpl.colors.to_rgba(COLOR_NODE_FILL, alpha=NODE_FILL_ALPHA)
    else:
        fc = 'none' # Transparent

    if is_rect:
        patch = FancyBboxPatch((x-0.6, 0.7), 1.2, 0.6, boxstyle="round,pad=0.1", 
                          fc=fc, ec=color_edge, lw=2)
    else:
        patch = Circle((x, 1.0), 0.4, fc=fc, ec=color_edge, lw=2)
    ax_nodes.add_patch(patch)
    ax_nodes.text(x, 1.0, label, ha='center', va='center', fontsize=16)

# Helper: Draw Arrow: two stacked straight arrows, forward on top, dashed inverse below
def draw_arrow(x_start, x_end, label):
    arrow_fwd = FancyArrowPatch((x_start, 1.12), (x_end, 1.12),
                                arrowstyle='-|>', mutation_scale=12,
                                color='#444444', lw=1.5)
    arrow_inv = FancyArrowPatch((x_end, 0.88), (x_start, 0.88),
                                arrowstyle='-|>', mutation_scale=12,
                                color='#888888', lw=1.2, linestyle='dashed')
    ax_nodes.add_patch(arrow_fwd)
    ax_nodes.add_patch(arrow_inv)
    mid = (x_start + x_end) / 2
    ax_nodes.text(mid, ARROW_LABEL_HEIGHT, label, ha='center', va='center', fontsize=14, color='#333')
    ax_nodes.text(mid, 0.55, label + r'$^{-1}$', ha='center', va='center', fontsize=11, color='#888')

# Draw Chain
# z0 (Blue theme)
draw_node(1.5, r'$z_0$', color_edge=C_START_LINE, color_fill=C_START_FILL)
draw_arrow(2.0, 3.0, r'$f_1$')

# z1 (Grey theme)
draw_node(3.5, r'$z_1$', color_edge=C_MID_LINE, color_fill=C_MID_FILL)

ax_nodes.text(4.5, 1.0, r'...', fontsize=24, ha='center', va='center', color='#555')

# zk-1
draw_node(5.5, r'$z_{k-1}$', color_edge=C_MID_LINE, color_fill=C_MID_FILL)
draw_arrow(6.0, 7.0, r'$f_k$')

# zk
draw_node(7.5, r'$z_k$', color_edge=C_MID_LINE, color_fill=C_MID_FILL)
draw_arrow(8.0, 9.0, r'$f_{k+1}$')

ax_nodes.text(9.5, 1.0, r'...', fontsize=24, ha='center', va='center', color='#555')

# Final node (Orange theme)
draw_node(10.8, r'$z_K = x$', color_edge=C_END_LINE, color_fill=C_END_FILL, is_rect=True)


# === ROW 2: PLOTS ===

def style_axis(ax, xlabel, ylabel):
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    # Refined arrow ends
    ax.plot(1, 0, ">k", transform=ax.get_yaxis_transform(), clip_on=False, markersize=4)
    ax.plot(0, 1, "^k", transform=ax.get_xaxis_transform(), clip_on=False, markersize=4)
    ax.set_xlabel(xlabel, loc='right', fontsize=16)
    ax.set_ylabel(ylabel, loc='top', rotation=0, fontsize=16)
    ax.set_ylim(0, max(y_theta)*1.2)
    ax.set_yticks([])
    ax.set_xticks([])

# Plot 1: p(z0)
ax1 = fig.add_subplot(gs[1, 0])
ax1.fill_between(x, y_z0, color=C_START_FILL, alpha=ALPHAS[0])
ax1.plot(x, y_z0, color=C_START_LINE, lw=2.5)
ax1.spines['left'].set_position('center')
ax1.spines['bottom'].set_position('zero')
style_axis(ax1, r'$z_0$', r'$p(z_0)$')

# Plot 2: p(zk)
ax2 = fig.add_subplot(gs[1, 1])
ax2.fill_between(x, y_zi, color=C_MID_FILL, alpha=ALPHAS[1])
ax2.plot(x, y_zi, color=C_MID_LINE, lw=2.5)
ax2.spines['left'].set_position('center')
ax2.spines['bottom'].set_position('zero')
style_axis(ax2, r'$z_k$', r'$p(z_k)$')

# Plot 3: p(x)
ax3 = fig.add_subplot(gs[1, 2])
ax3.fill_between(x, y_theta, color=C_END_FILL, alpha=ALPHAS[2])
ax3.plot(x, y_theta, color=C_END_LINE, lw=2.5)
ax3.spines['left'].set_position('center')
ax3.spines['bottom'].set_position('zero')
style_axis(ax3, r'$x$', r'$p(x)$')

# plt.tight_layout()
plt.savefig('nflows_sketch_python.pdf', bbox_inches='tight')
print("Professional figure generated.")
